LeadCache: Regret-Optimal Caching in Networks

We consider an online prediction problem in the context of network caching. Assume that multiple users are connected to several caches via a bipartite network. At any time slot, each user may request an arbitrary file chosen from a large catalog. A user's request at a slot is met if the requested file is cached in at least one of the caches connected to the user. Our objective is to predict, prefetch, and optimally distribute the files on the caches at each slot to maximize the total number of cache hits. The problem is non-trivial due to the non-convex and non-smooth nature of the objective function. In this paper, we propose $\texttt{LeadCache}$ - an efficient online caching policy based on the Follow-the-Perturbed-Leader paradigm. We show that $\texttt{LeadCache}$ is regret-optimal up to a factor of $\tilde{O}(n^{3/8}),$ where $n$ is the number of users. We design two efficient implementations of the $\texttt{LeadCache}$ policy, one based on Pipage rounding and the other based on Madow's sampling, each of which makes precisely one call to an LP-solver per iteration. Furthermore, with a Strong-Law-type assumption, we show that the total number of file fetches under $\texttt{LeadCache}$ remains almost surely finite over an infinite horizon. Finally, we derive an approximately tight regret lower bound using results from graph coloring. We conclude that the learning-based $\texttt{LeadCache}$ policy decisively outperforms the state-of-the-art caching policies both theoretically and empirically.

==> data11/driver_new.py <==
import pandas as pd
import numpy as np
from Lead_cache import Lead_cache
import math
from Generate_network import generate_network_graph
from LRU import Bipartite_LRU
from LFU import Bipartite_LFU
from offline_opt import MIN 
import random
import copy
import csv

users = 30
time_limit = 500
caches = 10
alpha = 0.1
d = 8
# Dropping all file requests with id larger than the threshold to reduce the library size
threshold = 250
NumSeq = 10  # denotes the number of non-overlapping sequences over which the experminent is run
print("Users=", users, "caches=", caches, "Library_Size=", threshold, "time=", time_limit, "NumSeq=", NumSeq, file=open("parameters.log","w"))

Adj = generate_network_graph(users, caches, d)
# generates a random network

# Setting up the arrays to store hits and downloads over multiple runs
LFU_Hits = []
LRU_Hits = []
LeadCache_Hits = []
LFU_Downloads = []
LRU_Downloads = []
LeadCache_Downloads = []
OPT_Hits=[]
OPT_Downloads = []

# Generating the request sequence
#df=pd.read_csv('ratings.csv', sep=',',header=None)
#data = pd.read_csv("CMU_dataset.csv")
data = pd.read_csv("CMU_gigantic.txt", sep = ' ')
data.columns = ['Req_ID', 'File_ID', 'File_Size']
DataLength = len(data)
# splitting up the entire time axis into non-overlapping parts
for i in range(NumSeq):
    df = pd.DataFrame(data[int(i*DataLength/NumSeq) : int((i+1)*DataLength/NumSeq)])

    #df= pd.DataFrame(data)

    # The Data is already sorted according to the Req_ID, so no need to sort it again
    # Renaming the annoynimized FileID's
    old_id = df.File_ID.unique()
    old_id.sort()
    new_id = dict(zip(old_id, range(len(old_id))))
    df = df.replace({"File_ID": new_id})

    # Reducing the library size

    df = df[df.File_ID < threshold]
    df = df.reset_index(drop=True)

    library_size = df['File_ID'].max()+2
    C = math.floor(alpha*library_size)
    v = df['File_ID']
    RawSeq = np.array(v)
    time = int(np.floor(min(time_limit, len(v)/users)))-1

    # RawSeq contains an array of requests
    df = np.array_split(RawSeq, users)

    # Running the algorithms

    hit_rates_OPT, download_rate_OPT = MIN(df, Adj, time, library_size, C)
    hit_rates_OPT = pd.DataFrame(hit_rates_OPT)
    download_rate_OPT = pd.DataFrame(download_rate_OPT)

    OPT_Hits.append(np.sum(hit_rates_OPT)/(time*users))
    OPT_Downloads.append(np.sum(download_rate_OPT)/(time*caches))

    hit_rates_LFU, download_rate_LFU = Bipartite_LFU(
        df, Adj, time, library_size, C)
    hit_rates_LFU = pd.DataFrame(hit_rates_LFU)
    download_rate_LFU = pd.DataFrame(download_rate_LFU)

    LFU_Hits.append(np.sum(hit_rates_LFU)/(time*users))
    LFU_Downloads.append(np.sum(download_rate_LFU)/(time*caches))

    hit_rates_LRU, download_rate_LRU = Bipartite_LRU(
        df, Adj, time, library_size, C)
    hit_rates_LRU = pd.DataFrame(hit_rates_LRU)
    download_rate_LRU = pd.DataFrame(download_rate_LRU)

    LRU_Hits.append(np.sum(hit_rates_LRU)/(time*users))
    LRU_Downloads.append(np.sum(download_rate_LRU)/(time*caches))

    hit_rates_Lead_cache, download_rate_Lead_cache = Lead_cache(
        df, Adj, time, library_size, C, d)
    hit_rates_Lead_cache = pd.DataFrame(hit_rates_Lead_cache)
    download_rate_Lead_cache = pd.DataFrame(download_rate_Lead_cache)

    LeadCache_Hits.append(np.sum(hit_rates_Lead_cache)/(time*users))
    LeadCache_Downloads.append(np.sum(download_rate_Lead_cache)/(time*caches))

    #Outputting the result to stdout
    #print("LFU Hits=", LFU_Hits, "LRU Hits=", LRU_Hits, "LeadCache Hits=", LeadCache_Hits, "OPT_Hits=", OPT_Hits)
    #print("LFU Downloads=", LFU_Downloads, "LRU Downloads=", LRU_Downloads, "LeadCache Hits=", LeadCache_Downloads, "OPT_Downloads=", OPT_Downloads)


# Saving the output files

pd.DataFrame(LFU_Hits).to_csv('LFU_Hits.csv',index=False)
pd.DataFrame(LFU_Downloads).to_csv('LFU_Downloads.csv',index=False)
pd.DataFrame(LRU_Hits).to_csv('LRU_Hits.csv',index=False)
pd.DataFrame(LRU_Downloads).to_csv('LRU_Downloads.csv',index=False)
pd.DataFrame(LeadCache_Hits).to_csv('LeadCache_Hits.csv',index=False)
pd.DataFrame(LeadCache_Downloads).to_csv('LeadCache_Downloads.csv',index=False) 
pd.DataFrame(OPT_Hits).to_csv('OPT_Hits.csv',index=False)
pd.DataFrame(OPT_Downloads).to_csv('OPT_Downloads.csv',index=False)
    




==> data40/driver.py <==
import pandas as pd
import numpy as np
from Lead_cache import Lead_cache
import math
from Generate_network import generate_network_graph
from LRU import Bipartite_LRU
from LFU import Bipartite_LFU
from Perturbed_LFU import Perturbed_Bipartite_LFU
from offline_opt import MIN 
import random
import copy
import csv

users = 30
time_limit = 100000
caches = 15
alpha = 0.1
d = 12
# Dropping all file requests with id larger than the threshold to reduce the library size
threshold = 100
NumSeq = 20  # denotes the number of non-overlapping sequences over which the experminent is run
print("Users=", users, "caches=", caches, "Library_Size=", threshold, "time=", time_limit, "NumSeq=", NumSeq, file=open("parameters.log","w"))

# generates a random network
Adj = generate_network_graph(users, caches, d)

# saves the network 
print(Adj, file=open("network_adjacency_matrix.log", "w"))

# Setting up the arrays to store hits and downloads over multiple runs
LFU_Hits = []
perturbed_LFU_Hits = []
perturbed_LFU_Downloads = []
LRU_Hits = []
LeadCache_Hits = []
LFU_Downloads = []
LRU_Downloads = []
LeadCache_Downloads = []
OPT_Hits=[]
OPT_Downloads = []

# Generating the request sequence
#df=pd.read_csv('ratings.csv', sep=',',header=None)
#data = pd.read_csv("CMU_dataset.csv")
#data = pd.read_csv("sigmetrics_truncated_data.txt", sep = ' ')
data = pd.read_csv("ratings1m.dat", sep = '::')
data.columns = ['User_ID', 'File_ID', 'Ratings', 'Timestamp']
#data.columns = ['Req_ID', 'File_ID', 'File_Size']
DataLength = len(data)
# splitting up the entire time axis into non-overlapping parts
for i in range(NumSeq):
    df = pd.DataFrame(data[int(i*DataLength/NumSeq) : int((i+1)*DataLength/NumSeq)])
    df.sort_values("Timestamp")

    #df= pd.DataFrame(data)

    # The Data is already sorted according to the Req_ID, so no need to sort it again
    # Renaming the annoynimized FileID's
    old_id = df.File_ID.unique()
    old_id.sort()
    new_id = dict(zip(old_id, range(len(old_id))))
    df = df.replace({"File_ID": new_id})
    df.sort_values("Timestamp")

    # Reducing the library size

    df = df[df.File_ID < threshold]
    df = df.reset_index(drop=True)

    library_size = df['File_ID'].max()+2
    C = math.floor(alpha*library_size)
    v = df['File_ID']
    RawSeq = np.array(v)
    time = int(np.floor(min(time_limit, len(v)/users)))-1
    print(time)
    # RawSeq contains an array of requests
    df = np.array_split(RawSeq, users)

    # Running the algorithms

    hit_rates_OPT, download_rate_OPT = MIN(df, Adj, time, library_size, C)
    hit_rates_OPT = pd.DataFrame(hit_rates_OPT)
    download_rate_OPT = pd.DataFrame(download_rate_OPT)

    OPT_Hits.append(np.sum(hit_rates_OPT)/(time*users))
    OPT_Downloads.append(np.sum(download_rate_OPT)/(time*caches))

    hit_rates_LFU, download_rate_LFU = Bipartite_LFU(
        df, Adj, time, library_size, C)
    hit_rates_LFU = pd.DataFrame(hit_rates_LFU)
    download_rate_LFU = pd.DataFrame(download_rate_LFU)

    LFU_Hits.append(np.sum(hit_rates_LFU)/(time*users))
    LFU_Downloads.append(np.sum(download_rate_LFU)/(time*caches))

    hit_rates_LRU, download_rate_LRU = Bipartite_LRU(
        df, Adj, time, library_size, C)
    hit_rates_LRU = pd.DataFrame(hit_rates_LRU)
    download_rate_LRU = pd.DataFrame(download_rate_LRU)

    LRU_Hits.append(np.sum(hit_rates_LRU)/(time*users))
    LRU_Downloads.append(np.sum(download_rate_LRU)/(time*caches))

    hit_rates_Perturbed_LFU, download_rate_Perturbed_LFU = Perturbed_Bipartite_LFU(
    	df, Adj, time, library_size, C, d)
    hit_rates_Perturbed_LFU = pd.DataFrame(hit_rates_Perturbed_LFU)
    download_rate_Perturbed_LFU = pd.DataFrame(download_rate_Perturbed_LFU)

    perturbed_LFU_Hits.append(np.sum(hit_rates_Perturbed_LFU)/(time*users))
    perturbed_LFU_Downloads.append(np.sum(download_rate_Perturbed_LFU)/(time*caches))



    #print("Running LeadCache")

    hit_rates_Lead_cache, download_rate_Lead_cache = Lead_cache(
        df, Adj, time, library_size, C, d)
    hit_rates_Lead_cache = pd.DataFrame(hit_rates_Lead_cache)
    download_rate_Lead_cache = pd.DataFrame(download_rate_Lead_cache)

    LeadCache_Hits.append(np.sum(hit_rates_Lead_cache)/(time*users))
    LeadCache_Downloads.append(np.sum(download_rate_Lead_cache)/(time*caches))

    # #Outputting the result to stdout
    #print("LFU Hits=", LFU_Hits, "LRU Hits=", LRU_Hits, "OPT_Hits=", OPT_Hits, "Perturbed_LFU_Hits=", perturbed_LFU_Hits)
    #print("LFU Downloads=", LFU_Downloads, "LRU Downloads=", LRU_Downloads, "OPT_Downloads=", OPT_Downloads, "Perturbed_LFU_Downloads=", perturbed_LFU_Downloads)


# Saving the output files

pd.DataFrame(LFU_Hits).to_csv('LFU_Hits.csv',index=False)
pd.DataFrame(LFU_Downloads).to_csv('LFU_Downloads.csv',index=False)
pd.DataFrame(LRU_Hits).to_csv('LRU_Hits.csv',index=False)
pd.DataFrame(LRU_Downloads).to_csv('LRU_Downloads.csv',index=False)
pd.DataFrame(perturbed_LFU_Hits).to_csv('Perturbed_LFU_Hits.csv',index=False)
pd.DataFrame(perturbed_LFU_Downloads).to_csv('Perturbed_LFU_Downloads.csv',index=False) 
pd.DataFrame(LeadCache_Hits).to_csv('LeadCache_Hits.csv',index=False)
pd.DataFrame(LeadCache_Downloads).to_csv('LeadCache_Downloads.csv',index=False) 
pd.DataFrame(OPT_Hits).to_csv('OPT_Hits.csv',index=False)
pd.DataFrame(OPT_Downloads).to_csv('OPT_Downloads.csv',index=False)
    
# Saving the dynamic hit-rate and download logs

pd.DataFrame(hit_rates_OPT).to_csv('OPT_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_OPT).to_csv('OPT_Downloads_Seq.csv',index=False)
pd.DataFrame(hit_rates_LRU).to_csv('LRU_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_LRU).to_csv('LRU_Downloads_Seq.csv',index=False)
pd.DataFrame(hit_rates_LFU).to_csv('LFU_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_LFU).to_csv('LFU_Downloads_Seq.csv',index=False)
pd.DataFrame(hit_rates_Lead_cache).to_csv('LeadCache_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_Lead_cache).to_csv('LeadCache_Downloads_Seq.csv',index=False)
pd.DataFrame(perturbed_LFU_Hits).to_csv('perturbed_LFU_Hits_Seq.csv',index=False)
pd.DataFrame(perturbed_LFU_Downloads).to_csv('perturbed_LFU_Downloads_Seq.csv',index=False)





==> simulation-files/ReuseDist.py <==
import pandas as pd
import numpy as np
import copy
import csv
import seaborn as sns
import matplotlib.pyplot as plt


threshold = 200
dist_threshold = 70
#data = pd.read_csv("sigmetrics_truncated_data.txt", sep = ' ')
#data = pd.read_csv("../../ICML2021/codes/FinalCode/CMU_gigantic.txt", sep = ' ')
data = pd.read_csv("ratings.csv", sep = ',')


data.columns = ['User_ID', 'File_ID', 'Ratings', 'Timestamp']
DataLength = len(data)


df = pd.DataFrame(data)
old_id = df.File_ID.unique()
old_id.sort()
new_id = dict(zip(old_id, range(len(old_id))))
df = df.replace({"File_ID": new_id})

# Reducing the library size

df = df[df.File_ID < threshold]
df = df.reset_index(drop=True)

# Sorting the requests according the order of their arrival
df.sort_values("Timestamp")

library_size = df['File_ID'].max()+2
v = df['File_ID']
RawSeq = np.array(v)

Dist = np.empty([1,1])


for i in range(dist_threshold):
	counter = 1
	for j in range(len(RawSeq)):
		if (i != RawSeq[j]):
			counter = counter + 1
		else:
			Dist = np.append(Dist, counter)
			counter = 1 
			

# Plotting the density function of the inter-request times

sns.set_theme("paper")
sns.set_style("dark")
sns.color_palette("gist_heat")

ax = plt.plot(figsize=(10,6))
ax = sns.distplot(Dist, hist = False, kde_kws={"shade": True, "linewidth": 2})
#ax.legend()
plt.ylabel(" Normalized Frequency ")
plt.xlabel("Time between successive requests")
plt.xlim(1, 1000)
ax.tick_params(axis='both', which='major', labelsize=13)
#ax.axes.yaxis.set_ticks([])
ax.grid()
#plt.legend(loc = 'upper right', frameon= False, labelspacing=.8)
plt.savefig("Inter-req-plot-Movielens.pdf") 






==> simulation-files/driver.py <==
import pandas as pd
import numpy as np
from Lead_cache import Lead_cache
import math
from Generate_network import generate_network_graph
from LRU import Bipartite_LRU
from LFU import Bipartite_LFU
from Perturbed_LFU import Perturbed_Bipartite_LFU
from offline_opt import MIN 
import random
import copy
import csv

users = 20
time_limit = 100000
caches = 10
alpha = 0.1
d = 5
# Dropping all file requests with id larger than the threshold to reduce the library size
threshold = 200
NumSeq = 10  # denotes the number of non-overlapping sequences over which the experminent is run
print("Users=", users, "caches=", caches, "Library_Size=", threshold, "time=", time_limit, "NumSeq=", NumSeq, file=open("parameters.log","w"))

# generates a random network
Adj = generate_network_graph(users, caches, d)

# saves the network 
print(Adj, file=open("network_adjacency_matrix.log", "w"))

# Setting up the arrays to store hits and downloads over multiple runs
LFU_Hits = []
perturbed_LFU_Hits = []
perturbed_LFU_Downloads = []
LRU_Hits = []
LeadCache_Hits = []
LFU_Downloads = []
LRU_Downloads = []
LeadCache_Downloads = []
OPT_Hits=[]
OPT_Downloads = []

# Generating the request sequence
#df=pd.read_csv('ratings.csv', sep=',',header=None)
#data = pd.read_csv("CMU_dataset.csv")
#data = pd.read_csv("sigmetrics_truncated_data.txt", sep = ' ')
#data = pd.read_csv("ratings.csv", sep = ',')
data = pd.read_csv("ratings1m.dat", sep = '::')
data.columns = ['User_ID', 'File_ID', 'Ratings', 'Timestamp']
#data.columns = ['Req_ID', 'File_ID', 'File_Size']
DataLength = len(data)
# splitting up the entire time axis into non-overlapping parts
for i in range(NumSeq):
    df = pd.DataFrame(data[int(i*DataLength/NumSeq) : int((i+1)*DataLength/NumSeq)])
    df.sort_values("Timestamp")

    #df= pd.DataFrame(data)

    # The Data is already sorted according to the Req_ID, so no need to sort it again
    # Renaming the annoynimized FileID's
    old_id = df.File_ID.unique()
    old_id.sort()
    new_id = dict(zip(old_id, range(len(old_id))))
    df = df.replace({"File_ID": new_id})
    df.sort_values("Timestamp")

    # Reducing the library size

    df = df[df.File_ID < threshold]
    df = df.reset_index(drop=True)

    library_size = df['File_ID'].max()+2
    C = math.floor(alpha*library_size)
    v = df['File_ID']
    RawSeq = np.array(v)
    time = int(np.floor(min(time_limit, len(v)/users)))-1
    print(time)
    # RawSeq contains an array of requests
    df = np.array_split(RawSeq, users)

    # Running the algorithms

    hit_rates_OPT, download_rate_OPT = MIN(df, Adj, time, library_size, C)
    hit_rates_OPT = pd.DataFrame(hit_rates_OPT)
    download_rate_OPT = pd.DataFrame(download_rate_OPT)

    OPT_Hits.append(np.sum(hit_rates_OPT)/(time*users))
    OPT_Downloads.append(np.sum(download_rate_OPT)/(time*caches))

    hit_rates_LFU, download_rate_LFU = Bipartite_LFU(
        df, Adj, time, library_size, C)
    hit_rates_LFU = pd.DataFrame(hit_rates_LFU)
    download_rate_LFU = pd.DataFrame(download_rate_LFU)

    LFU_Hits.append(np.sum(hit_rates_LFU)/(time*users))
    LFU_Downloads.append(np.sum(download_rate_LFU)/(time*caches))

    hit_rates_LRU, download_rate_LRU = Bipartite_LRU(
        df, Adj, time, library_size, C)
    hit_rates_LRU = pd.DataFrame(hit_rates_LRU)
    download_rate_LRU = pd.DataFrame(download_rate_LRU)

    LRU_Hits.append(np.sum(hit_rates_LRU)/(time*users))
    LRU_Downloads.append(np.sum(download_rate_LRU)/(time*caches))

    hit_rates_Perturbed_LFU, download_rate_Perturbed_LFU = Perturbed_Bipartite_LFU(
    	df, Adj, time, library_size, C, d)
    hit_rates_Perturbed_LFU = pd.DataFrame(hit_rates_Perturbed_LFU)
    download_rate_Perturbed_LFU = pd.DataFrame(download_rate_Perturbed_LFU)

    perturbed_LFU_Hits.append(np.sum(hit_rates_Perturbed_LFU)/(time*users))
    perturbed_LFU_Downloads.append(np.sum(download_rate_Perturbed_LFU)/(time*caches))



    #print("Running LeadCache")

    hit_rates_Lead_cache, download_rate_Lead_cache = Lead_cache(
        df, Adj, time, library_size, C, d)
    hit_rates_Lead_cache = pd.DataFrame(hit_rates_Lead_cache)
    download_rate_Lead_cache = pd.DataFrame(download_rate_Lead_cache)

    LeadCache_Hits.append(np.sum(hit_rates_Lead_cache)/(time*users))
    LeadCache_Downloads.append(np.sum(download_rate_Lead_cache)/(time*caches))

    # #Outputting the result to stdout
    #print("LFU Hits=", LFU_Hits, "LRU Hits=", LRU_Hits, "OPT_Hits=", OPT_Hits, "Perturbed_LFU_Hits=", perturbed_LFU_Hits)
    #print("LFU Downloads=", LFU_Downloads, "LRU Downloads=", LRU_Downloads, "OPT_Downloads=", OPT_Downloads, "Perturbed_LFU_Downloads=", perturbed_LFU_Downloads)


# Saving the output files

pd.DataFrame(LFU_Hits).to_csv('LFU_Hits.csv',index=False)
pd.DataFrame(LFU_Downloads).to_csv('LFU_Downloads.csv',index=False)
pd.DataFrame(LRU_Hits).to_csv('LRU_Hits.csv',index=False)
pd.DataFrame(LRU_Downloads).to_csv('LRU_Downloads.csv',index=False)
pd.DataFrame(perturbed_LFU_Hits).to_csv('Perturbed_LFU_Hits.csv',index=False)
pd.DataFrame(perturbed_LFU_Downloads).to_csv('Perturbed_LFU_Downloads.csv',index=False) 
pd.DataFrame(LeadCache_Hits).to_csv('LeadCache_Hits.csv',index=False)
pd.DataFrame(LeadCache_Downloads).to_csv('LeadCache_Downloads.csv',index=False) 
pd.DataFrame(OPT_Hits).to_csv('OPT_Hits.csv',index=False)
pd.DataFrame(OPT_Downloads).to_csv('OPT_Downloads.csv',index=False)
    
# Saving the dynamic hit-rate and download logs

pd.DataFrame(hit_rates_OPT).to_csv('OPT_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_OPT).to_csv('OPT_Downloads_Seq.csv',index=False)
pd.DataFrame(hit_rates_LRU).to_csv('LRU_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_LRU).to_csv('LRU_Downloads_Seq.csv',index=False)
pd.DataFrame(hit_rates_LFU).to_csv('LFU_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_LFU).to_csv('LFU_Downloads_Seq.csv',index=False)
pd.DataFrame(hit_rates_Lead_cache).to_csv('LeadCache_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_Lead_cache).to_csv('LeadCache_Downloads_Seq.csv',index=False)
pd.DataFrame(perturbed_LFU_Hits).to_csv('perturbed_LFU_Hits_Seq.csv',index=False)
pd.DataFrame(perturbed_LFU_Downloads).to_csv('perturbed_LFU_Downloads_Seq.csv',index=False)





==> simulation-files/driver_avazu.py <==
import pandas as pd
import numpy as np
from Lead_cache import Lead_cache
import math
from Generate_network import generate_network_graph
from LRU import Bipartite_LRU
from LFU import Bipartite_LFU
from Perturbed_LFU import Perturbed_Bipartite_LFU
from offline_opt import MIN 
import random
import copy
import csv

users = 20
time_limit = 100000
caches = 10
alpha = 0.1
d = 5
# Dropping all file requests with id larger than the threshold to reduce the library size
threshold = 200
NumSeq = 10  # denotes the number of non-overlapping sequences over which the experminent is run
print("Avazu Users=", users, "caches=", caches, "Library_Size=", threshold, "time=", time_limit, "NumSeq=", NumSeq, file=open("parameters.log","w"))

# generates a random network
Adj = generate_network_graph(users, caches, d)

# saves the network 
print(Adj, file=open("network_adjacency_matrix.log", "w"))

# Setting up the arrays to store hits and downloads over multiple runs
LFU_Hits = []
perturbed_LFU_Hits = []
perturbed_LFU_Downloads = []
LRU_Hits = []
LeadCache_Hits = []
LFU_Downloads = []
LRU_Downloads = []
LeadCache_Downloads = []
OPT_Hits=[]
OPT_Downloads = []

# Generating the request sequence
#df=pd.read_csv('ratings.csv', sep=',',header=None)
#data = pd.read_csv("CMU_dataset.csv")
#data = pd.read_csv("sigmetrics_truncated_data.txt", sep = ' ')
data = pd.read_csv("avazu_train.csv")
data = data [['id', 'hour']]
data.columns = ['File_ID','Timestamp']
#data.columns = ['Req_ID', 'File_ID', 'File_Size']
DataLength = len(data)
# splitting up the entire time axis into non-overlapping parts
for i in range(NumSeq):
    df = pd.DataFrame(data[int(i*DataLength/NumSeq) : int((i+1)*DataLength/NumSeq)])
    df.sort_values("Timestamp")

    #df= pd.DataFrame(data)

    # The Data is already sorted according to the Req_ID, so no need to sort it again
    # Renaming the annoynimized FileID's
    old_id = df.File_ID.unique()
    old_id.sort()
    new_id = dict(zip(old_id, range(len(old_id))))
    df = df.replace({"File_ID": new_id})
    df.sort_values("Timestamp")

    # Reducing the library size

    df = df[df.File_ID < threshold]
    df = df.reset_index(drop=True)

    library_size = df['File_ID'].max()+2
    C = math.floor(alpha*library_size)
    v = df['File_ID']
    RawSeq = np.array(v)
    time = int(np.floor(min(time_limit, len(v)/users)))-1
    print(time)
    # RawSeq contains an array of requests
    df = np.array_split(RawSeq, users)

    # Running the algorithms

    hit_rates_OPT, download_rate_OPT = MIN(df, Adj, time, library_size, C)
    hit_rates_OPT = pd.DataFrame(hit_rates_OPT)
    download_rate_OPT = pd.DataFrame(download_rate_OPT)

    OPT_Hits.append(np.sum(hit_rates_OPT)/(time*users))
    OPT_Downloads.append(np.sum(download_rate_OPT)/(time*caches))

    hit_rates_LFU, download_rate_LFU = Bipartite_LFU(
        df, Adj, time, library_size, C)
    hit_rates_LFU = pd.DataFrame(hit_rates_LFU)
    download_rate_LFU = pd.DataFrame(download_rate_LFU)

    LFU_Hits.append(np.sum(hit_rates_LFU)/(time*users))
    LFU_Downloads.append(np.sum(download_rate_LFU)/(time*caches))

    hit_rates_LRU, download_rate_LRU = Bipartite_LRU(
        df, Adj, time, library_size, C)
    hit_rates_LRU = pd.DataFrame(hit_rates_LRU)
    download_rate_LRU = pd.DataFrame(download_rate_LRU)

    LRU_Hits.append(np.sum(hit_rates_LRU)/(time*users))
    LRU_Downloads.append(np.sum(download_rate_LRU)/(time*caches))

    hit_rates_Perturbed_LFU, download_rate_Perturbed_LFU = Perturbed_Bipartite_LFU(
    	df, Adj, time, library_size, C, d)
    hit_rates_Perturbed_LFU = pd.DataFrame(hit_rates_Perturbed_LFU)
    download_rate_Perturbed_LFU = pd.DataFrame(download_rate_Perturbed_LFU)

    perturbed_LFU_Hits.append(np.sum(hit_rates_Perturbed_LFU)/(time*users))
    perturbed_LFU_Downloads.append(np.sum(download_rate_Perturbed_LFU)/(time*caches))



    #print("Running LeadCache")

    hit_rates_Lead_cache, download_rate_Lead_cache = Lead_cache(
        df, Adj, time, library_size, C, d)
    hit_rates_Lead_cache = pd.DataFrame(hit_rates_Lead_cache)
    download_rate_Lead_cache = pd.DataFrame(download_rate_Lead_cache)

    LeadCache_Hits.append(np.sum(hit_rates_Lead_cache)/(time*users))
    LeadCache_Downloads.append(np.sum(download_rate_Lead_cache)/(time*caches))

    # #Outputting the result to stdout
    #print("LFU Hits=", LFU_Hits, "LRU Hits=", LRU_Hits, "OPT_Hits=", OPT_Hits, "Perturbed_LFU_Hits=", perturbed_LFU_Hits)
    #print("LFU Downloads=", LFU_Downloads, "LRU Downloads=", LRU_Downloads, "OPT_Downloads=", OPT_Downloads, "Perturbed_LFU_Downloads=", perturbed_LFU_Downloads)


# Saving the output files

pd.DataFrame(LFU_Hits).to_csv('LFU_Hits.csv',index=False)
pd.DataFrame(LFU_Downloads).to_csv('LFU_Downloads.csv',index=False)
pd.DataFrame(LRU_Hits).to_csv('LRU_Hits.csv',index=False)
pd.DataFrame(LRU_Downloads).to_csv('LRU_Downloads.csv',index=False)
pd.DataFrame(perturbed_LFU_Hits).to_csv('Perturbed_LFU_Hits.csv',index=False)
pd.DataFrame(perturbed_LFU_Downloads).to_csv('Perturbed_LFU_Downloads.csv',index=False) 
pd.DataFrame(LeadCache_Hits).to_csv('LeadCache_Hits.csv',index=False)
pd.DataFrame(LeadCache_Downloads).to_csv('LeadCache_Downloads.csv',index=False) 
pd.DataFrame(OPT_Hits).to_csv('OPT_Hits.csv',index=False)
pd.DataFrame(OPT_Downloads).to_csv('OPT_Downloads.csv',index=False)
    
# Saving the dynamic hit-rate and download logs

pd.DataFrame(hit_rates_OPT).to_csv('OPT_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_OPT).to_csv('OPT_Downloads_Seq.csv',index=False)
pd.DataFrame(hit_rates_LRU).to_csv('LRU_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_LRU).to_csv('LRU_Downloads_Seq.csv',index=False)
pd.DataFrame(hit_rates_LFU).to_csv('LFU_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_LFU).to_csv('LFU_Downloads_Seq.csv',index=False)
pd.DataFrame(hit_rates_Lead_cache).to_csv('LeadCache_Hits_Seq.csv',index=False)
pd.DataFrame(download_rate_Lead_cache).to_csv('LeadCache_Downloads_Seq.csv',index=False)
pd.DataFrame(perturbed_LFU_Hits).to_csv('perturbed_LFU_Hits_Seq.csv',index=False)
pd.DataFrame(perturbed_LFU_Downloads).to_csv('perturbed_LFU_Downloads_Seq.csv',index=False)





==> simulation-files/popularity-movielens.py <==
import pandas as pd
import numpy as np
import copy
import csv
import seaborn as sns
import matplotlib.pyplot as plt




threshold = 1000
dist_threshold = threshold
#data = pd.read_csv("sigmetrics_truncated_data.txt", sep = ' ')
#data = pd.read_csv("../../ICML2021/codes/FinalCode/CMU_gigantic.txt", sep = ' ')
#data = pd.read_csv("../../Online_Caching_journal_version/Codes/code_ver2/ratings.csv", sep = ' ')
data = pd.read_csv("ratings.csv", sep = ',')

data.columns = ['User_ID', 'File_ID', 'Ratings', 'Timestamp']
DataLength = len(data)


df = pd.DataFrame(data)
old_id = df.File_ID.unique()
old_id.sort()
new_id = dict(zip(old_id, range(len(old_id))))
df = df.replace({"File_ID": new_id})

# Reducing the library size

df = df[df.File_ID < threshold]
df = df.reset_index(drop=True)

v = df['File_ID']
RawSeq = np.array(v)

Dist = np.empty([1,1])


for i in range(dist_threshold):
	counter = 0
	for j in range(len(RawSeq)):
		if (i == RawSeq[j]):
			counter = counter + 1
	Dist = np.append(Dist, counter)
			
			

# Plotting the density function of the inter-request times

sns.set_theme("paper")
sns.set_style("dark")
sns.color_palette("gist_heat")

ax = plt.plot(figsize=(10,6))
ax = sns.distplot(Dist, hist = False, kde_kws={"shade": True, "linewidth": 2})
#ax.legend()
plt.ylabel(" Normalized Frequency ")
plt.xlabel("Popularity ")
plt.xlim(1, 400)
ax.tick_params(axis='both', which='major', labelsize=13)
#ax.axes.yaxis.set_ticks([])
ax.grid()
#plt.legend(loc = 'upper right', frameon= False, labelspacing=.8)
plt.savefig("Popularity-plot-MovieLens.pdf") 






==> simulation-files/popularity.py <==
import pandas as pd
import numpy as np
import copy
import csv
import seaborn as sns
import matplotlib.pyplot as plt



threshold = 100000000
dist_threshold = threshold
#data = pd.read_csv("sigmetrics_truncated_data.txt", sep = ' ')
#data = pd.read_csv("../../ICML2021/codes/FinalCode/CMU_gigantic.txt", sep = ' ')
#data = pd.read_csv("../../Online_Caching_journal_version/Codes/code_ver2/ratings.csv", sep = ' ')
data = pd.read_csv("ratings.csv", sep = ' ')


data.columns = ['Req_ID', 'File_ID', 'File_Size']
DataLength = len(data)


df = pd.DataFrame(data)
old_id = df.File_ID.unique()
old_id.sort()
new_id = dict(zip(old_id, range(len(old_id))))
df = df.replace({"File_ID": new_id})

# Reducing the library size

df = df[df.File_ID < threshold]
df = df.reset_index(drop=True)

library_size = df['File_ID'].max()+2
v = df['File_ID']
RawSeq = np.array(v)

Dist = np.empty([1,1])


for i in range(dist_threshold):
	counter = 0
	for j in range(len(RawSeq)):
		if (i == RawSeq[j]):
			counter = counter + 1
	Dist = np.append(Dist, counter)
			
			

# Plotting the density function of the inter-request times

sns.set_theme("paper")
sns.set_style("dark")
sns.color_palette("gist_heat")

ax = plt.plot(figsize=(10,6))
ax = sns.distplot(Dist, hist = False, kde_kws={"shade": True, "linewidth": 2})
#ax.legend()
plt.ylabel(" Normalized Frequency ")
plt.xlabel("Popularity ")
plt.xlim(1, 1000)
ax.tick_params(axis='both', which='major', labelsize=13)
#ax.axes.yaxis.set_ticks([])
ax.grid()
#plt.legend(loc = 'upper right', frameon= False, labelspacing=.8)
plt.savefig("Popularity-plot-MovieLens.pdf") 






==> simulation-files/popularity_avazu.py <==
import pandas as pd
import numpy as np
import copy
import csv
import seaborn as sns
import matplotlib.pyplot as plt




threshold = 1000
dist_threshold = threshold
#data = pd.read_csv("sigmetrics_truncated_data.txt", sep = ' ')
#data = pd.read_csv("../../ICML2021/codes/FinalCode/CMU_gigantic.txt", sep = ' ')
#data = pd.read_csv("../../Online_Caching_journal_version/Codes/code_ver2/ratings.csv", sep = ' ')
data = pd.read_csv("avazu_train.csv")
data = data [['id', 'hour']]
data.columns = ['File_ID','Timestamp']
DataLength = len(data)


df = pd.DataFrame(data)
old_id = df.File_ID.unique()
old_id.sort()
new_id = dict(zip(old_id, range(len(old_id))))
df = df.replace({"File_ID": new_id})

# Reducing the library size

df = df[df.File_ID < threshold]
df = df.reset_index(drop=True)

library_size = df['File_ID'].max()+2
v = df['File_ID']
RawSeq = np.array(v)

Dist = np.empty([1,1])


for i in range(dist_threshold):
	counter = 0
	for j in range(len(RawSeq)):
		if (i == RawSeq[j]):
			counter = counter + 1
	Dist = np.append(Dist, counter)
			
			

# Plotting the density function of the inter-request times

sns.set_theme("paper")
sns.set_style("dark")
sns.color_palette("gist_heat")

ax = plt.plot(figsize=(10,6))
ax = sns.distplot(Dist, hist = False, kde_kws={"shade": True, "linewidth": 2})
#ax.legend()
plt.ylabel(" Normalized Frequency ")
plt.xlabel("Popularity ")
plt.xlim(1, 1000)
ax.tick_params(axis='both', which='major', labelsize=13)
#ax.axes.yaxis.set_ticks([])
ax.grid()
#plt.legend(loc = 'upper right', frameon= False, labelspacing=.8)
plt.savefig("Popularity-plot-Avazu.pdf") 





